Curie temperature of Sm$_2$Fe$_{17}$ and Nd$_2$Fe$_{14}$B: a first-principles study

We calculate intersite magnetic couplings for Sm$_2$Fe$_{17}$, Nd$_2$Fe$_{14}$ and Nd$_2$Fe$_{14}$X (X = B, C, N, O, F) using Liechtenstein's formula on the basis of first-principles calculation, and analyze them to investigate the Curie temperature of Sm$_2$Fe$_{17}$ and Nd$_2$Fe$_{14}$B. We find that the magnetic coupling in the dumbbell bond is strongly ferromagnetic in our calculation, which is against a previous conjecture explaining the low Curie temperature for Sm$_2$Fe$_{17}$. The calculated values of the couplings explain the experimentally observed difference in the Curie temperature of Sm$_2$Fe$_{17}$ and Nd$_2$Fe$_{14}$B. We also address boron's effects on the Curie temperature of Nd$_2$Fe$_{14}$B, especially in connection with Kanamori's theory of cobaltization.

==> progress.sh <==
#!/bin/sh

file=`ls *.tex`

temp=`mktemp PRG.XXXXXX`
temp2=`mktemp PRG.XXXXXX`

date "+%Y-%m-%d" > $temp
git log --date=format:'%Y-%m-%d' --pretty='%cd' >> $temp

for j in $file
do
    grep -v '^%' $j |
    wc -w 
done | awk '{sum+=$1}END{print sum}' > $temp2

for i in `git log --pretty='%h'`
do
    for j in $file
    do
	git show $i:$j |
	    grep -v '^%' |
	    wc -w
    done | awk '{sum+=$1}END{print sum}'
done >> $temp2



paste $temp $temp2 |
    awk 'NR==1{old=$1;show=$2}
    $1!=old{print old,show;old=$1;show=$2}
    END{print old,show}' | tail -r > progress.data

rm $temp $temp2


